FAT-PIM: Low-Cost Error Detection for Processing-In-Memory

Processing In Memory (PIM) accelerators are promising architecture that can provide massive parallelization and high efficiency in various applications. Such architectures can instantaneously provide ultra-fast operation over extensive data, allowing real-time performance in data-intensive workloads. For instance, Resistive Memory (ReRAM) based PIM architectures are widely known for their inherent dot-product computation capability. While the performance of such architecture is essential, reliability and accuracy are also important, especially in mission-critical real-time systems. Unfortunately, the PIM architectures have a fundamental limitation in guaranteeing error-free operation. As a result, current methods must pay high implementation costs or performance penalties to achieve reliable execution in the PIM accelerator. In this paper, we make a fundamental observation of this reliability limitation of ReRAM based PIM architecture. Accordingly, we propose a novel solution--Falut Tolerant PIM or FAT-PIM, that can improve reliability for such systems significantly at a low cost. Our evaluation shows that we can improve the error tolerance significantly with only 4.9% performance cost and 3.9% storage overhead.

==> multi_bit_test/fatpim_multibit.cpp <==
#include <iostream>
#include <math.h>
#include <fstream>

struct Params
{
	int w=128;	//width (bitlines) of the crossbar, default 128
	int h=128;	//height (wordlines) of the crossbar, default 128
	int input_size=16;	//total bits of input values, default 16bit; vary 4-16
	int N_Fault=2;	//number of faults injected at a time, default 2
	int sum_w;	//width (number of bitlines) of the summation region
	unsigned long int max_iter;
	unsigned long int checkpoint_at;

};

short **XBAR_DATA;
short **XBAR_DATA_B;
short **XBAR_SUM;
unsigned long int* Input_Vector;
short *wordlinesum;

void printXBAR(Params p);
void correct_xbar(Params p);
bool SumCheck(Params p);

using namespace std;

int main(int argc, char* argv[]){

	srand ( time(NULL) );
	ofstream err_log,checkpoints;
	err_log.open("error.txt");
	checkpoints.open("checkpoints.txt");



	unsigned long int iter=0,failed_detection=0;

//Initialize the system organization
	Params p;
	p.w=stoi(argv[1]);
	p.h=stoi(argv[2]);
	p.input_size=stoi(argv[3]);
	p.N_Fault=stoi(argv[4]);
	p.sum_w=ceil(log2(3*p.w));
	p.max_iter=stoi(argv[5]);
	p.checkpoint_at=stoi(argv[6]);
//cout << "Params: " << p.w << " " << p.h << " " << p.input_size << " " << p.N_Fault << " " << p.sum_w << endl;
//cin.get();
	XBAR_DATA=(short**)calloc(p.w,sizeof(short*));
	for(int i=0; i<p.w ; i++ ){
		XBAR_DATA[i]=(short *) calloc(p.h,sizeof(short));
	}

	XBAR_DATA_B=(short**)calloc(p.w,sizeof(short*));
	for(int i=0; i<p.w ; i++ ){
		XBAR_DATA_B[i]=(short *) calloc(p.h,sizeof(short));
	}

	XBAR_SUM=(short**)calloc(p.sum_w, sizeof(short*));
	for(int i=0; i<p.w ; i++ ){
		XBAR_SUM[i]=(short *) calloc(p.h,sizeof(short));
	}

	Input_Vector=(unsigned long int*) calloc(p.h,sizeof(unsigned long int));
	wordlinesum=(short*)calloc(p.h, sizeof(short));


	//Initialize the crossbar
	for (int i=0;i<p.h;i++){
		int sum=0;
		for (int j=0;j<p.w;j++){
			XBAR_DATA[j][i]=rand()%4;
			sum+=XBAR_DATA[j][i];
		}

		wordlinesum[i]=sum;
		for(int j=p.sum_w-1;j>=0;j--){
			short val=sum & 0x03;
			sum=sum>>2;
			XBAR_SUM[j][i]=val;
		}
	}

	//keep a backup copy for later correction
	for(int i=0;i<p.h;i++)
		for(int j=0;j<p.w;j++)
			XBAR_DATA_B[j][i]=XBAR_DATA[j][i];


	while(iter<p.max_iter){
		iter++ ;

		//log stats at specific intervals
		if((iter% p.checkpoint_at)==0) checkpoints << failed_detection << " total failed detection at " << iter << endl;

		//prepare random input values that will be applied through DAC
		for(int i=0;i<p.h;i++){
			unsigned long int max=pow(2,p.input_size);
			Input_Vector[i]=rand()%max;
		}

		//Inject n number of faults simultenously 
		for(int i=0;i<p.N_Fault;i++){
			short f_w=rand()%p.w, f_h=rand()%p.h;  //randomly pick a faulty cell in crossbar
			short faulty_value=rand()%4;			//random faulty value
			while(faulty_value==XBAR_DATA[f_w][f_h]) faulty_value=rand()%4; //make sure faulty value is different than corrent value
			XBAR_DATA[f_w][f_h] = faulty_value;  //inject falult
		}

		//see if sum based check can detect the error, ideally, it should report error with any fault
		if(SumCheck(p)){;}
		else {
			failed_detection++;
			err_log << iter << " " << failed_detection << endl;
		}
		//bring XBAR to its original state
		correct_xbar(p);
}






}

void printXBAR(Params p){

	cout << endl << endl;
	for (int i=0;i<p.h;i++){
		for (int j=0;j<p.w;j++)	cout << XBAR_DATA[j][i] << " ";
			cout << " | ";
		for (int j=0;j<p.sum_w;j++)	cout << XBAR_SUM[j][i] << " ";	
			cout << " (" << wordlinesum[i] << ")" << endl;	
	}

}

void correct_xbar(Params p){
	for(int i=0;i<p.h;i++)
		for(int j=0;j<p.w;j++)
			XBAR_DATA[j][i]=XBAR_DATA_B[j][i];
	}

bool SumCheck(Params p){
	long int sum_data=0;

	for(int i=0;i<p.w;i++){
		int sum=0;
		for(int j=0;j<p.h;j++){
			sum+=Input_Vector[j]*XBAR_DATA[i][j];
		}
		sum_data+=sum;
	}

	long int sum_sum=0;
	for(int i=0;i<p.h;i++){
		sum_sum+=Input_Vector[i]*wordlinesum[i];
	}
	if(sum_sum!=sum_data) return true;
}
